C/O and Mg/Si Ratios of Stars in the Solar Neighborhood

The carbon to oxygen ratio in a protoplanetary disk can have a dramatic influence on the compositions of any terrestrial planets formed. In regions of high C/O, planets form primarily from carbonates and in regions of low C/O, the ratio of magnesium to silicon determines the types of silicates which dominate the compositions. We present C/O and Mg/Si ratios for 849 F, G, and K dwarfs in the solar neighborhood. We find that the frequency of carbon-rich dwarfs in the solar neighborhood is < 0.13% and that 156 known planet hosts in the sample follow a similar distribution as all of the stars as a whole. The cosmic distribution of Mg/Si for these same stars is broader than the C/O distribution and peaks near 1.0 with $\sim 60$% of systems having $1 \leq$ Mg/Si $< 2$, leading to rocky planet compositions similar to the Earth. This leaves 40% of systems that can have planets that are silicate rich and may have very different compositions than our own.

==> anc/table_1.txt <==
Title: C/O and Mg/Si Ratios of Stars in the Solar Neighborhood 
Authors: Brewer J.M., Fischer D.A. 
Table: Stellar C/O and Mg/Si Ratios
================================================================================
Byte-by-byte Description of file: table_1.txt
--------------------------------------------------------------------------------
  Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
  1-  4 I4     ---   ID      SPOCS ID (1)
  6- 17 A12    ---   Name    Star name (1)
 19- 24 F6.2   mag   Vmag    V band magnitude (1)
 26- 31 F6.3   [-]   [C/H]   derived [C/H] abundance (1)
 33- 38 F6.3   [-]   [O/H]   derived [O/H] abundance (1)
 40- 45 F6.3   [-]   [Mg/H]  derived [Mg/H] abundance (1)
 47- 52 F6.3   [-]   [Si/H]  dervied [Si/H] abundance (1)
 54- 57 F4.2   ---   C/O     calculated C/O ratio (2)
 59- 62 F4.2   ---   Mg/Si   calculated Mg/Si ratio (2) 
 64- 64 I1     ---   Np      ? Number of Known Planets 
--------------------------------------------------------------------------------
Note (1): As listed or derived in Brewer et al. (ApJS, 2016arXiv160607929B)
Note (2): Based on the uncertainties provided in Brewer et al. (2016), the 
   uncertainties in the C/O values are +/-10% and the uncertainties in the 
   Mg/Si values are +/-3.3%.
--------------------------------------------------------------------------------
  2 HD 105         7.51  0.073  0.126 -0.012  0.050 0.48 0.91   
  4 HD 166         6.07  0.014  0.085  0.001  0.054 0.46 0.93   
  6 HD 377         7.59  0.122  0.226  0.040  0.128 0.42 0.86   
 10 HD 691         7.95  0.103  0.131  0.107  0.167 0.50 0.91   
 12 HD 1388        6.51  0.005 -0.008  0.027  0.009 0.55 1.09   
 13 HD 1461        6.47  0.131  0.098  0.156  0.161 0.58 1.04 1 
 22 HD 2589        6.18 -0.051  0.111 -0.002 -0.107 0.37 1.33   
 30 HD 3795        6.14 -0.509 -0.192 -0.454 -0.395 0.26 0.91   
 34 HD 4208        7.78 -0.227 -0.144 -0.208 -0.234 0.44 1.11 1 
 36 HD 4203        8.70  0.306  0.319  0.306  0.316 0.52 1.02 2 
 39 HD 4307        6.15 -0.167 -0.040 -0.182 -0.196 0.40 1.08   
 40 HD 4628        5.74 -0.135 -0.058 -0.178 -0.173 0.45 1.04   
 41 HD 4614        3.46 -0.149 -0.079 -0.184 -0.189 0.46 1.06   
 42 HD 4747        7.15 -0.214 -0.102 -0.205 -0.212 0.41 1.06   
 43 HD 4915        6.98 -0.183 -0.107 -0.168 -0.168 0.45 1.05   
 46 HD 5133        7.15 -0.064 -0.043 -0.070 -0.012 0.51 0.92   
 50 HD 6558        8.20  0.224  0.310  0.230  0.293 0.44 0.90   
 56 HD 6963        7.66 -0.197 -0.074 -0.211 -0.175 0.40 0.96   
 62 HIP 5938       7.55 -0.023  0.032 -0.038  0.028 0.47 0.90   
 65 HD 8038        8.41  0.091  0.073  0.114  0.146 0.56 0.97   
 66 HIP 6276       8.43 -0.063  0.029 -0.105 -0.020 0.44 0.86   
 67 HD 7924        7.17 -0.169 -0.113 -0.117 -0.102 0.47 1.01 3 
 71 HD 8574        7.12  0.022  0.105  0.024  0.015 0.44 1.07 1 
 74 HD 8765        8.14  0.126  0.195  0.114  0.174 0.46 0.91   
 81 HD 9540        6.97 -0.095 -0.028 -0.085 -0.043 0.46 0.95   
 82 HD 9472        7.63 -0.046 -0.043 -0.060 -0.050 0.53 1.02   
 83 HD 9562        5.75  0.138  0.229  0.160  0.182 0.44 0.99   
 84 HD 9407        6.52  0.000 -0.003  0.026  0.022 0.54 1.06   
 87 HD 9986        6.77  0.037  0.092  0.061  0.070 0.47 1.03   
 93 HD 10145       7.70 -0.035  0.048  0.001 -0.017 0.44 1.09   
 95 HD 10476       5.24 -0.055  0.022 -0.019 -0.002 0.45 1.01   
 96 HD 10700       3.49 -0.321 -0.031 -0.319 -0.312 0.28 1.03   
 97 HD 10697       6.27  0.060  0.118  0.070  0.054 0.47 1.09 1 
 99 HD 10780       5.63 -0.021  0.032  0.007  0.036 0.48 0.98   
104 HD 11850       7.85 -0.032 -0.009 -0.027  0.023 0.51 0.93   
105 HD 11964 A     6.42  0.010  0.080  0.067  0.023 0.46 1.16 2 
106 HD 12051       7.14  0.128  0.174  0.161  0.161 0.48 1.05   
107 HD 12235       5.89  0.224  0.357  0.252  0.299 0.40 0.94   
111 HD 12661       7.43  0.258  0.257  0.266  0.305 0.54 0.96 2 
112 HD 12846       6.89 -0.201 -0.108 -0.179 -0.188 0.43 1.07   
113 HD 13043       6.88  0.062  0.158  0.081  0.090 0.43 1.03   
116 HD 13357       7.63 -0.045 -0.035 -0.029 -0.043 0.52 1.08   
122 HD 13579       7.13  0.243  0.223  0.250  0.289 0.56 0.96   
123 HD 13931       7.61  0.045  0.090  0.066  0.042 0.48 1.11 1 
126 HD 14412       6.33 -0.422 -0.261 -0.386 -0.405 0.37 1.09   
127 HD 15335       5.89 -0.101  0.043 -0.108 -0.112 0.39 1.06   
128 HD 16141       6.83  0.057  0.125  0.081  0.079 0.46 1.05 1 
130 HD 16287       8.10  0.112  0.105  0.102  0.157 0.55 0.92   
132 HD 16275       8.66  0.221  0.251  0.250  0.287 0.50 0.96   
133 HD 16397       7.36 -0.314 -0.038 -0.330 -0.312 0.28 1.00   
135 HD 16623       8.76 -0.272  0.010 -0.269 -0.349 0.28 1.26   
139 HD 17190       7.89 -0.076 -0.010 -0.057 -0.048 0.46 1.03   
142 HD 18143       7.52  0.249  0.261  0.244  0.230 0.52 1.08   
144 HD 18445       7.84  0.035  0.066 -0.086  0.007 0.50 0.85   
146 HD 18632       7.97  0.148  0.152  0.158  0.207 0.53 0.93   
148 HD 18803       6.62  0.045  0.079  0.076  0.091 0.50 1.01   
149 HD 19034       8.08 -0.274  0.120 -0.230 -0.249 0.22 1.09   
150 HD 19467       7.00 -0.043  0.140 -0.021 -0.060 0.35 1.15   
151 HD 19308       7.36  0.132  0.167  0.126  0.124 0.50 1.05   
153 HD 19373       4.05  0.101  0.177  0.118  0.121 0.45 1.04   
155 HD 19994       5.07  0.176  0.349  0.189  0.238 0.36 0.94 1 
157 HD 20165       7.83 -0.005  0.038  0.013  0.018 0.49 1.04   
160 HD 20619       7.05 -0.171 -0.097 -0.173 -0.179 0.45 1.06   
165 HD 21019       6.20 -0.422 -0.280 -0.393 -0.415 0.39 1.10   
167 HD 21313       8.18  0.193  0.255  0.204  0.232 0.47 0.98   
169 HD 21774       8.08  0.183  0.216  0.188  0.185 0.50 1.06   
171 GJ 144       -99.00 -0.056 -0.009 -0.077 -0.014 0.48 0.91 1 
173 HD 22282       8.54  0.122  0.189  0.124  0.107 0.46 1.09   
180 HD 23249       3.52  0.075  0.118  0.129  0.069 0.49 1.20   
183 HD 23439       7.67 -0.464 -0.069 -0.697 -0.643 0.22 0.93   
184 HD 23596       7.25  0.216  0.295  0.225  0.281 0.45 0.92 1 
186 HD 24040       7.50  0.142  0.196  0.168  0.159 0.47 1.07 1 
187 HD 24213       6.77  0.052  0.173  0.088  0.109 0.41 1.00   
188 HD 24365       7.89 -0.323 -0.192 -0.224 -0.299 0.40 1.24   
189 HD 24496       6.81 -0.086 -0.029 -0.041 -0.037 0.47 1.04   
191 HD 24238       7.84 -0.038  0.189 -0.230 -0.240 0.32 1.07   
193 HD 24892       6.88 -0.240  0.024 -0.191 -0.257 0.29 1.22   
199 HD 25680       5.90  0.036  0.038  0.024  0.035 0.53 1.02   
201 HD 26151       8.49  0.216  0.236  0.229  0.249 0.51 1.00   
207 HD 26965       4.43 -0.013  0.193 -0.100 -0.109 0.33 1.07   
213 HD 28005       6.72  0.257  0.283  0.270  0.280 0.51 1.02   
219 HD 29461       7.96  0.143  0.161  0.147  0.180 0.51 0.97   
220 HD 29528       8.93  0.084  0.167  0.119  0.108 0.44 1.07   
226 HD 30495       5.49 -0.018 -0.006 -0.000 -0.003 0.52 1.05   
229 HD 30339       8.21  0.216  0.248  0.236  0.266 0.50 0.98   
232 HD 30708       6.78  0.128  0.155  0.135  0.142 0.50 1.03   
233 HD 30649       6.94 -0.281 -0.185 -0.314 -0.280 0.43 0.97   
236 HD 31253       7.13  0.112  0.288  0.136  0.173 0.36 0.96 1 
239 HD 31412       7.02  0.102  0.141  0.104  0.098 0.49 1.06   
241 HD 31966       6.75  0.046  0.185  0.085  0.062 0.39 1.10   
245 HD 32923       4.91 -0.114  0.123 -0.088 -0.112 0.31 1.11   
246 HD 33021       6.15 -0.115  0.097 -0.069 -0.101 0.33 1.13   
247 HD 32963       7.60  0.047  0.107  0.065  0.078 0.47 1.02   
252 HD 33636       7.00 -0.050 -0.039 -0.052 -0.048 0.52 1.04   
254 HD 34445       7.31  0.073  0.152  0.080  0.089 0.45 1.02 1 
255 HD 34721       5.96 -0.031  0.068 -0.042 -0.041 0.43 1.04   
256 HD 34411       4.69  0.090  0.128  0.110  0.102 0.49 1.07   
257 HD 34745       7.00 -0.021  0.083 -0.029 -0.046 0.42 1.09   
258 HD 34575       7.09  0.226  0.264  0.226  0.238 0.49 1.02   
259 HD 35627       7.49  0.030  0.168  0.024  0.031 0.39 1.03   
262 HD 35974       7.18 -0.113  0.051 -0.142 -0.161 0.37 1.09   
266 HD 36308       8.40 -0.035  0.088 -0.073 -0.050 0.40 0.99   
268 HD 37213       8.22 -0.392 -0.204 -0.391 -0.451 0.35 1.20   
270 HD 37124       7.68 -0.261  0.076 -0.224 -0.215 0.25 1.03 3 
272 HD 37008       7.74 -0.063  0.157 -0.220 -0.212 0.32 1.03   
275 HD 37962       7.84 -0.175 -0.113 -0.184 -0.189 0.47 1.06   
276 HD 37394       6.21  0.028  0.050  0.048  0.097 0.51 0.94   
280 HD 37006       8.20 -0.079 -0.002 -0.090 -0.051 0.45 0.96   
282 HD 38529       5.95  0.247  0.269  0.228  0.260 0.51 0.97 2 
283 HD 38949       7.80 -0.001 -0.014 -0.021 -0.021 0.55 1.05   
284 HD 38858       5.97 -0.162 -0.109 -0.168 -0.196 0.48 1.12   
288 HD 39587       4.39  0.027  0.071  0.014  0.020 0.49 1.03   
290 HD 39881       6.60 -0.039  0.148 -0.006 -0.020 0.35 1.08   
291 HD 40397       6.99 -0.064  0.105 -0.015 -0.052 0.36 1.14   
297 HD 42618       6.85 -0.106 -0.054 -0.103 -0.090 0.48 1.02   
300 HD 42250       7.43  0.031  0.169  0.050  0.036 0.39 1.08   
302 HD 43745       6.05  0.079  0.262  0.037  0.086 0.35 0.94   
305 HD 43947       6.61 -0.152 -0.060 -0.179 -0.198 0.43 1.09   
307 HD 44420       7.63  0.238  0.227  0.247  0.283 0.55 0.97   
311 HD 45184       6.37  0.030  0.017  0.047  0.056 0.55 1.02   
312 HD 45067       5.88 -0.064  0.167 -0.067 -0.078 0.32 1.07   
313 HD 44985       7.01 -0.004  0.065 -0.019 -0.032 0.46 1.08   
314 HD 45588       6.05  0.018  0.041  0.022  0.002 0.51 1.10   
315 HD 45350       7.89  0.189  0.264  0.225  0.233 0.45 1.03 1 
317 HD 46375       7.91  0.202  0.231  0.231  0.243 0.50 1.02 1 
318 HD 47157       7.61  0.254  0.262  0.296  0.329 0.53 0.97   
321 HD 48938       6.43 -0.242 -0.179 -0.304 -0.299 0.46 1.03   
322 HD 48682       5.24  0.089  0.152  0.109  0.131 0.46 1.00   
324 HD 49674       8.10  0.136  0.165  0.201  0.238 0.50 0.96 1 
325 HD 50499       7.21  0.244  0.345  0.283  0.325 0.43 0.95 1 
327 HD 50806       6.05  0.061  0.199  0.090  0.031 0.39 1.20   
328 HD 50639       7.05  0.034  0.091  0.023  0.035 0.47 1.02   
329 HD 50554       6.84  0.023  0.052  0.029  0.018 0.50 1.07 1 
330 HD 50692       5.74 -0.094 -0.049 -0.106 -0.114 0.48 1.07   
332 HD 51219       7.41 -0.024  0.019  0.005 -0.013 0.49 1.09   
334 HD 51419       6.94 -0.272 -0.119 -0.258 -0.273 0.38 1.08   
335 HD 52265       6.29  0.049  0.254  0.179  0.181 0.34 1.04 1 
336 HD 52456       8.16 -0.003  0.053  0.009  0.027 0.47 1.01   
337 HD 52711       5.93 -0.094 -0.038 -0.093 -0.083 0.47 1.02   
344 HD 56274       7.74 -0.374 -0.305 -0.421 -0.464 0.46 1.16   
345 HD 56303       7.34  0.116  0.135  0.154  0.136 0.51 1.09   
349 HD 58781       7.24  0.056  0.067  0.074  0.068 0.52 1.06   
350 HD 59747       7.68 -0.001  0.040 -0.013  0.049 0.49 0.91   
351 HD 60491       8.16 -0.147 -0.083 -0.192 -0.117 0.46 0.88   
354 HD 61606       7.18  0.003 -0.019  0.004  0.096 0.56 0.85   
356 HD 63754       6.54  0.160  0.359  0.158  0.198 0.34 0.96   
361 HD 65430       7.68  0.067  0.218 -0.014 -0.021 0.38 1.06   
362 HD 65583       6.97 -0.358  0.030 -0.453 -0.440 0.22 1.02   
364 HD 66428       8.25  0.235  0.265  0.235  0.253 0.50 1.00 1 
365 HD 67458       6.80 -0.119 -0.091 -0.124 -0.118 0.50 1.03   
368 HD 66171       8.18 -0.195 -0.110 -0.201 -0.216 0.44 1.08   
369 HD 67767       5.73 -0.126  0.014 -0.029 -0.081 0.39 1.18   
370 HD 68017       6.78 -0.269  0.049 -0.220 -0.235 0.26 1.09   
371 HD 68168       7.34  0.061  0.058  0.102  0.103 0.54 1.05   
372 HD 68978       6.70  0.053  0.082  0.055  0.047 0.50 1.07   
375 HD 68988       8.20  0.226  0.266  0.264  0.319 0.49 0.92 1 
376 HD 69830       5.95 -0.076 -0.015 -0.039 -0.024 0.47 1.01 3 
377 HD 69809       7.86  0.249  0.223  0.245  0.267 0.57 0.99   
384 HD 71334       7.81 -0.074 -0.036 -0.031 -0.061 0.49 1.12   
385 HD 71479       7.17  0.189  0.255  0.210  0.215 0.46 1.03   
387 HD 71881       7.44  0.014  0.034  0.014  0.006 0.51 1.06   
388 HD 72673       6.38 -0.290 -0.141 -0.280 -0.298 0.38 1.09   
392 HD 72760       7.32 -0.011  0.062  0.001  0.041 0.45 0.95   
402 HD 74156       7.61  0.085  0.202  0.096  0.114 0.41 1.00 2 
407 HD 75732       5.96  0.320  0.329  0.327  0.343 0.53 1.01 5 
411 HD 76218       7.69 -0.072  0.012 -0.074 -0.035 0.44 0.96   
413 HD 76909       7.84  0.276  0.278  0.288  0.298 0.53 1.02   
416 HD 78366       5.95  0.061  0.074  0.060  0.051 0.52 1.07   
419 HD 80367       8.15  0.168  0.262  0.119  0.083 0.43 1.14   
421 HD 80606       9.06  0.266  0.265  0.265  0.308 0.54 0.95 1 
425 HD 233641      9.24 -0.118  0.050 -0.109 -0.132 0.36 1.11   
427 HD 82943       6.54  0.209  0.223  0.227  0.265 0.52 0.96 2 
428 HD 83443       8.23  0.317  0.306  0.327  0.349 0.55 0.99 1 
431 HD 84737       5.08  0.083  0.206  0.121  0.115 0.40 1.06   
433 HD 85301       7.74  0.040  0.090  0.043  0.076 0.48 0.97   
436 HD 86728       5.37  0.150  0.177  0.206  0.201 0.50 1.06   
438 HD 87424       8.15 -0.104 -0.067 -0.096 -0.020 0.49 0.88   
439 HD 87836       7.49  0.245  0.280  0.248  0.275 0.50 0.98   
440 HD 87883       7.56  0.106  0.104  0.121  0.130 0.54 1.02 1 
449 HD 89269       6.66 -0.176 -0.141 -0.147 -0.154 0.50 1.06   
451 HD 90156       6.92 -0.247 -0.193 -0.181 -0.189 0.47 1.07 1 
453 HD 90711       7.89  0.204  0.211  0.223  0.251 0.53 0.98   
455 HD 90905       6.88  0.060  0.157  0.044  0.063 0.43 1.00   
461 HD 92788       7.31  0.197  0.181  0.224  0.241 0.56 1.01 1 
462 HD 92945       7.72 -0.037 -0.022 -0.030  0.047 0.52 0.88   
464 HD 92855       7.28  0.047  0.134 -0.004 -0.008 0.44 1.06   
471 BD-10 3166    10.00  0.273  0.286  0.295  0.317 0.52 1.00 1 
472 HD 95128       5.03  0.037  0.073  0.044  0.027 0.49 1.09 3 
473 HD 95188       8.49 -0.107  0.035 -0.118 -0.062 0.39 0.92   
477 HD 96700       6.51 -0.125 -0.046 -0.136 -0.154 0.45 1.09   
480 HD 97343       7.05 -0.006  0.143  0.015 -0.014 0.38 1.12   
481 HD 97334       6.41  0.083  0.113  0.051  0.081 0.50 0.98   
482 HD 97658       7.76 -0.236 -0.155 -0.209 -0.223 0.45 1.08 1 
484 HD 98281       7.29 -0.223 -0.109 -0.166 -0.192 0.41 1.11   
486 HD 98553       7.54 -0.277 -0.249 -0.355 -0.335 0.50 1.00   
490 HD 99109       9.10  0.389  0.423  0.336  0.340 0.50 1.04 1 
491 HD 99491       6.49  0.238  0.249  0.246  0.274 0.52 0.98   
494 HD 100180      6.27  0.039  0.055  0.040  0.040 0.52 1.05   
496 HD 100623      5.96 -0.289 -0.173 -0.269 -0.276 0.41 1.06   
500 HD 101501      5.31 -0.073  0.004 -0.089 -0.061 0.45 0.98   
501 HD 101959      6.97 -0.050  0.005 -0.073 -0.087 0.47 1.08   
502 HD 102071      7.97 -0.024  0.011 -0.007  0.015 0.50 1.00   
505 HD 102365      4.89 -0.246 -0.111 -0.193 -0.232 0.39 1.15 1 
515 HD 104304      5.54  0.214  0.216  0.210  0.223 0.53 1.02   
517 HD 104800      9.21 -0.473 -0.167 -0.556 -0.447 0.27 0.82   
521 HD 105631      7.46  0.064  0.095  0.091  0.148 0.50 0.92   
527 HD 107146      7.04 -0.013  0.106 -0.054 -0.062 0.41 1.07   
528 HD 107148      8.01  0.224  0.229  0.268  0.267 0.53 1.05 1 
535 HD 108874      8.76  0.138  0.185  0.139  0.146 0.48 1.03 2 
537 HD 109358      4.24 -0.154 -0.116 -0.167 -0.165 0.49 1.04   
538 HD 110537      7.83  0.068  0.138  0.099  0.091 0.46 1.07   
540 HD 111031      6.87  0.206  0.201  0.210  0.236 0.54 0.99   
542 HD 111395      6.29 -0.004  0.018  0.051  0.057 0.51 1.03   
549 HD 112914      8.60 -0.056  0.016 -0.202 -0.190 0.46 1.02   
550 HD 114174      6.78  0.056  0.103  0.063  0.049 0.48 1.08   
554 HD 114613      4.85  0.095  0.157  0.103  0.110 0.47 1.03 1 
556 HD 114783      7.56  0.117  0.140  0.114  0.130 0.51 1.01 1 
562 HD 115617      4.74 -0.050 -0.013 -0.020 -0.005 0.49 1.01 3 
564 HD 116442      7.06 -0.248 -0.056 -0.289 -0.307 0.35 1.09   
565 HD 116443      7.35 -0.151 -0.024 -0.243 -0.269 0.40 1.11   
567 HD 117176      4.97 -0.114  0.005 -0.063 -0.098 0.41 1.14 1 
569 HD 117207      7.26  0.147  0.140  0.143  0.164 0.55 1.00 1 
582 HD 121320      7.89 -0.252 -0.138 -0.246 -0.241 0.41 1.04   
588 HD 122742      6.27 -0.049 -0.014 -0.016  0.000 0.50 1.01   
591 HD 124106      7.93 -0.103 -0.048 -0.084 -0.047 0.47 0.96   
592 HD 124292      7.05 -0.103 -0.010 -0.074 -0.095 0.43 1.10   
598 HD 125455      7.58 -0.117 -0.044 -0.086 -0.084 0.45 1.04   
599 HD 126053      6.25 -0.274 -0.157 -0.251 -0.248 0.41 1.04   
601 HD 126614      8.81  0.407  0.380  0.419  0.448 0.57 0.98 1 
603 HD 127334      6.36  0.173  0.194  0.176  0.182 0.51 1.03   
606 HD 128311      7.48  0.107  0.081  0.087  0.185 0.57 0.83 2 
608 HD 129333      7.60  0.007  0.218 -0.191 -0.058 0.33 0.77   
613 HD 129191      8.19  0.194  0.196  0.215  0.226 0.53 1.02   
614 HD 129814      7.52  0.014  0.036  0.035  0.012 0.51 1.10   
617 HD 130307      7.76 -0.098 -0.046 -0.128 -0.103 0.48 0.99   
618 HD 130322      8.04 -0.025  0.057  0.005  0.046 0.44 0.95 1 
619 HD 130948      5.86  0.044  0.095  0.031  0.053 0.48 0.99   
625 HD 131511      6.00  0.016  0.042  0.015  0.089 0.51 0.88   
626 HD 132142      7.77 -0.138  0.063 -0.182 -0.192 0.34 1.07   
632 HD 133295      7.18  0.020  0.087 -0.002  0.013 0.46 1.01   
633 HD 134319      8.40 -0.017  0.034 -0.067 -0.035 0.48 0.97   
641 HD 135101 A    6.69  0.078  0.180  0.099  0.078 0.42 1.10   
642 HD 134987      6.47  0.228  0.262  0.230  0.238 0.50 1.03 2 
644 HD 135599      6.92 -0.106 -0.064 -0.099 -0.039 0.49 0.91   
650 HD 136352      5.65 -0.205  0.009 -0.161 -0.176 0.33 1.08   
654 HD 136925      7.91 -0.155  0.088 -0.094 -0.095 0.31 1.05   
656 HD 138004      7.48 -0.039 -0.075 -0.096 -0.117 0.58 1.10   
657 HD 137778      7.57  0.178  0.193  0.171  0.216 0.52 0.94   
659 HD 139813      7.30 -0.061  0.031 -0.061  0.003 0.43 0.90   
664 HD 139323      7.65  0.296  0.274  0.329  0.352 0.56 0.99   
668 HD 140913      8.06  0.078  0.112  0.044  0.073 0.50 0.98   
669 HD 141004      4.42  0.015  0.069  0.040  0.029 0.47 1.07   
673 HD 141937      7.25  0.095  0.106  0.100  0.117 0.52 1.01 1 
675 HD 142267      6.07 -0.278 -0.129 -0.322 -0.340 0.38 1.09   
676 HD 142229      8.08  0.027  0.026  0.032  0.043 0.54 1.02   
680 HD 143006     10.21  0.047  0.250 -0.026  0.040 0.34 0.90   
682 HD 143761      5.39 -0.132  0.028 -0.120 -0.132 0.37 1.08 1 
684 HD 144585      6.32  0.207  0.245  0.274  0.284 0.49 1.02   
687 HD 145229      7.45 -0.078 -0.026 -0.158 -0.148 0.48 1.02   
690 HD 145675      6.61  0.370  0.364  0.373  0.399 0.55 0.99 1 
692 HD 145958 B    6.68 -0.077  0.015 -0.035 -0.037 0.43 1.05   
696 HD 146361B     6.66 -0.021  0.013 -0.032 -0.009 0.50 0.99   
698 HD 146233      5.49  0.016  0.021  0.045  0.038 0.53 1.06   
712 HD 149724      7.85  0.289  0.304  0.297  0.338 0.52 0.95   
713 HD 149806      7.09  0.126  0.147  0.155  0.180 0.51 0.99   
720 HD 151541      7.56 -0.188 -0.097 -0.133 -0.145 0.44 1.08   
729 HD 152391      6.65 -0.060  0.030 -0.079 -0.037 0.44 0.95   
731 HD 152555      7.82  0.088  0.194  0.017  0.075 0.42 0.92   
732 HD 153458      7.98  0.063  0.064  0.068  0.096 0.54 0.98   
735 HD 154345      6.76 -0.153 -0.090 -0.125 -0.119 0.46 1.03 1 
748 HD 157214      5.38 -0.191  0.106 -0.161 -0.111 0.27 0.93   
752 HD 157347      6.28  0.029 -0.030  0.018  0.021 0.62 1.04   
753 HD 157338      6.92 -0.007  0.002 -0.098 -0.066 0.53 0.97   
754 HD 158633      6.44 -0.361 -0.218 -0.326 -0.338 0.39 1.08   
757 HD 159222      6.52  0.160  0.143  0.127  0.160 0.56 0.97   
760 HD 159868      7.24 -0.118 -0.039 -0.066 -0.083 0.45 1.09 2 
762 HD 161897      7.60 -0.060 -0.029 -0.035 -0.016 0.50 1.00   
764 HD 161797      3.42  0.225  0.245  0.224  0.213 0.51 1.07   
774 HD 163153      6.92  0.316  0.287  0.261  0.295 0.57 0.97   
777 HD 164595      7.07 -0.054  0.017 -0.041 -0.044 0.46 1.05 1 
779 HD 164922      7.01  0.114  0.179  0.155  0.168 0.46 1.02 1 
784 HD 166620      6.38  0.094  0.223 -0.038 -0.031 0.40 1.03   
789 HD 168009      6.30  0.012  0.079  0.024  0.021 0.46 1.05   
791 HD 168443      6.92  0.059  0.192  0.087  0.043 0.40 1.16 2 
794 HD 168746      7.95 -0.057  0.130  0.019  0.002 0.35 1.09 1 
801 HD 170469      8.21  0.226  0.280  0.248  0.288 0.47 0.96 1 
804 HD 170657      6.81 -0.117 -0.051 -0.127 -0.110 0.46 1.01   
809 HD 172051      5.85 -0.230 -0.197 -0.198 -0.247 0.50 1.17   
812 HD 173701      7.54  0.278  0.303  0.266  0.301 0.51 0.97   
822 HD 176377      6.80 -0.147 -0.121 -0.183 -0.180 0.51 1.04   
828 HD 178911 B    6.70  0.171  0.176  0.181  0.221 0.53 0.96 1 
829 HD 179957      5.85  0.005  0.024  0.030  0.026 0.51 1.06   
830 HD 179958      6.57  0.014  0.059  0.063  0.049 0.48 1.08   
834 HD 180684      7.02  0.056  0.223  0.026  0.064 0.37 0.96   
837 HD 181234      8.59  0.317  0.362  0.359  0.364 0.48 1.04   
839 HD 182488      6.37  0.101  0.143  0.127  0.146 0.49 1.00   
840 HD 182572      5.17  0.319  0.310  0.277  0.321 0.55 0.95   
841 HD 183263      7.86  0.216  0.278  0.239  0.284 0.47 0.94 2 
846 HD 185144      4.67 -0.212 -0.123 -0.175 -0.186 0.44 1.07   
854 HD 186408      5.99  0.055  0.104  0.092  0.085 0.48 1.06   
855 HD 186427      6.25  0.037  0.067  0.061  0.063 0.50 1.04 1 
856 HD 187123      7.83  0.068  0.085  0.086  0.087 0.52 1.05 2 
860 HD 187923      6.16 -0.029  0.096 -0.042 -0.055 0.40 1.08   
861 HD 188015      8.24  0.202  0.163  0.223  0.237 0.59 1.01 1 
862 HD 187897      7.14  0.108  0.097  0.119  0.128 0.55 1.03   
864 HD 188512      3.71 -0.217 -0.084 -0.119 -0.199 0.39 1.26   
868 HD 190067      7.15 -0.313 -0.134 -0.257 -0.235 0.36 0.99   
869 HD 190228      7.30 -0.330 -0.222 -0.216 -0.286 0.42 1.23   
870 HD 190360      5.73  0.180  0.243  0.198  0.205 0.46 1.03 2 
871 HD 190404      7.28 -0.225  0.008 -0.368 -0.359 0.31 1.03   
872 HD 190406      5.80  0.065  0.061  0.063  0.058 0.54 1.06   
877 HD 191785      7.34  0.091  0.270  0.039  0.031 0.36 1.07   
880 HD 192263      7.79  0.039  0.044  0.026  0.093 0.53 0.90 1 
883 HD 192310      5.73  0.036  0.054  0.066  0.058 0.51 1.07 2 
894 HD 195019      6.87 -0.000  0.093  0.019  0.015 0.43 1.06 1 
896 HD 195564      5.66  0.007  0.067  0.029  0.013 0.47 1.09   
897 HD 196201      8.50 -0.198 -0.095 -0.161 -0.148 0.42 1.02   
903 HD 196761      6.36 -0.241 -0.170 -0.235 -0.232 0.46 1.04   
909 HD 199019      8.23 -0.086 -0.034 -0.091 -0.029 0.48 0.91   
910 HD 199476      7.81 -0.311 -0.077 -0.260 -0.272 0.31 1.08   
911 HD 198802      6.38 -0.039  0.044 -0.044 -0.047 0.44 1.05   
916 HD 199960      6.21  0.215  0.261  0.219  0.266 0.48 0.94   
917 HD 200565      8.39  0.005  0.060 -0.049 -0.054 0.47 1.06   
921 HD 201219      8.01  0.046  0.077  0.065  0.089 0.50 0.99   
926 HD 201989      7.38  0.068  0.091  0.058  0.084 0.51 0.99   
931 HD 202917      8.65 -0.009  0.171 -0.159 -0.067 0.35 0.85   
938 HD 206332      7.41  0.212  0.321  0.257  0.298 0.42 0.95   
939 HD 206374      7.45 -0.114 -0.023 -0.115 -0.083 0.44 0.97   
945 HD 208313      7.73  0.024  0.054  0.005  0.036 0.50 0.97   
951 HD 209393      7.96 -0.165 -0.084 -0.176 -0.137 0.45 0.96   
953 HD 209458      7.65  0.025  0.092  0.049  0.040 0.46 1.07 1 
957 HD 211681      8.10  0.299  0.351  0.289  0.341 0.48 0.93   
960 HD 210277      6.54  0.181  0.266  0.195  0.187 0.44 1.07 1 
968 HD 211080      7.82  0.204  0.279  0.216  0.230 0.45 1.01   
970 HD 212291      7.91 -0.187 -0.119 -0.151 -0.158 0.46 1.06   
977 HD 213519      7.68  0.020 -0.010  0.017  0.010 0.57 1.06   
985 HD 216275      7.22 -0.070 -0.067 -0.090 -0.073 0.53 1.01   
986 HD 216259      8.29 -0.296 -0.093 -0.442 -0.445 0.34 1.05   
990 HD 217014      5.45  0.144  0.201  0.167  0.189 0.47 1.00 1 
992 HD 217107      6.17  0.251  0.263  0.251  0.275 0.52 0.99 2 
993 HD 217165      7.67  0.043  0.043  0.039  0.029 0.54 1.07   
1007 HD 218868      6.98  0.112  0.113  0.166  0.189 0.54 0.99   
1012 HD 219538      8.07 -0.010  0.023 -0.000 -0.004 0.50 1.06   
1015 HD 219834 B    5.20  0.147  0.141  0.197  0.196 0.54 1.05   
1017 HD 220339      7.80 -0.208 -0.175 -0.183 -0.193 0.50 1.07   
1020 HD 221354      6.76  0.132  0.207  0.116  0.111 0.45 1.06   
1021 HD 221356      6.50 -0.154 -0.057 -0.188 -0.202 0.43 1.08   
1030 HD 222582      7.68  0.006  0.046  0.028  0.034 0.49 1.03 1 
1031 HD 222697      8.65  0.045  0.050  0.108  0.145 0.53 0.96   
1035 HD 223315      8.78  0.197  0.192  0.234  0.273 0.54 0.96   
1036 HD 223498      8.34  0.096  0.144  0.108  0.135 0.48 0.98   
2000 KIC-4914923  -99.00  0.121  0.186  0.146  0.172 0.46 0.98   
2002 HTR163-001   -99.00  0.355  0.315  0.309  0.322 0.59 1.02   
2010 HD 224983      8.48  0.094  0.138  0.094  0.096 0.49 1.04   
2014 HTR124-004   -99.00  0.050  0.118  0.112  0.106 0.46 1.06   
2020 HTR213-008   -99.00  0.085  0.124  0.103  0.089 0.49 1.08   
2022 HTR211-003   -99.00  0.122  0.249  0.158  0.129 0.40 1.12   
2023 HTR211-001   -99.00 -0.447 -0.312 -0.448 -0.488 0.39 1.15   
2024 HTR089-011    11.80  0.134  0.201  0.159  0.193 0.46 0.97   
2025 HD 18436 B     7.98  0.179  0.184  0.213  0.233 0.53 1.00   
2026 HD 18436 A     7.98  0.251  0.304  0.277  0.301 0.48 0.99   
2029 HTR258-002   -99.00  0.237  0.228  0.251  0.287 0.55 0.96   
2030 HTR213-002     0.00  0.197  0.143  0.181  0.245 0.61 0.90   
2031 HTR169-010   -99.00 -0.072  0.069 -0.032 -0.062 0.39 1.12   
2035 HTR171-008   -99.00  0.251  0.218  0.222  0.279 0.58 0.92   
2036 HTR170-004    10.00  0.163  0.195  0.194  0.221 0.50 0.98   
2038 HTR062-011   -99.00 -0.161  0.010 -0.190 -0.197 0.36 1.06   
2039 HD 1205        7.90  0.225  0.300  0.247  0.261 0.45 1.01   
2044 HTR263-005   -99.00 -0.155 -0.207 -0.185 -0.189 0.61 1.06   
2062 HTR173-008     0.00  0.086  0.131  0.075  0.103 0.48 0.98   
2063 HD 2331        9.55  0.069  0.134  0.114  0.109 0.46 1.06   
2067 HTR267-004   -99.00  0.006  0.067  0.100  0.183 0.47 0.87   
2068 HTR268-001   -99.00  0.143  0.161  0.186  0.273 0.52 0.86   
2070 HTR176-002    12.16  0.175  0.249  0.211  0.214 0.45 1.04   
2071 HD 2488        6.86  0.117  0.154  0.137  0.151 0.49 1.02   
2073 HD 236427      8.24 -0.075  0.027 -0.008 -0.075 0.42 1.22   
2075 HTR364-003   -99.00  0.071  0.180  0.054  0.076 0.42 0.99   
2077 HTR317-002   -99.00  0.195  0.191  0.180  0.173 0.54 1.06   
2079 HTR136-001     0.00  0.308  0.359  0.375  0.372 0.48 1.06   
2080 HD 2946        8.09 -0.272 -0.157 -0.202 -0.284 0.41 1.27   
2081 HD 3141        8.02  0.114  0.137  0.127  0.119 0.51 1.07   
2082 HTR180-001    10.42  0.018  0.130  0.079  0.053 0.41 1.11   
2083 HD 3404        7.94  0.078  0.119  0.149  0.114 0.49 1.13   
2089 HTR102-001     9.70  0.247  0.324  0.329  0.311 0.45 1.09   
2102 HTR183-005     0.00 -0.302 -0.158 -0.291 -0.326 0.39 1.13   
2103 HTR183-008   -99.00  0.092  0.215  0.079  0.081 0.41 1.04   
2104 HD 4075        7.19  0.292  0.321  0.277  0.288 0.50 1.02   
2106 HD 4395        7.68 -0.185 -0.057 -0.170 -0.242 0.40 1.24   
2108 HD 4741        8.45 -0.073 -0.011 -0.053 -0.027 0.47 0.99   
2109 HTR188-002     0.00 -0.036  0.035 -0.062 -0.051 0.46 1.02   
2112 HTR145-001    11.40  0.329  0.310  0.301  0.328 0.56 0.98   
2115 HTR376-001    11.80  0.145  0.209  0.148  0.132 0.46 1.09   
2116 HTR378-001   -99.00  0.223  0.165  0.242  0.271 0.61 0.98   
2117 HTR189-001     0.00  0.147  0.207  0.169  0.128 0.47 1.15   
2120 HD 140538 A    5.86 -0.021 -0.015  0.038  0.029 0.53 1.07   
2121 HTR191-001    11.21  0.156  0.290  0.234  0.261 0.40 0.98   
2123 HD 5946        8.94  0.309  0.319  0.289  0.330 0.52 0.95   
2126 HD 6233        8.40  0.021  0.031  0.042  0.029 0.53 1.08   
2128 HTR285-001   -99.00  0.181  0.248  0.225  0.257 0.46 0.97   
2134 HD 6512        8.15  0.148  0.173  0.158  0.185 0.51 0.98   
2137 HTR239-008     0.00  0.129  0.100  0.165  0.154 0.57 1.07   
2138 HTR240-003   -99.00  0.033  0.019  0.029  0.044 0.55 1.01   
2139 HTR241-006   -99.00  0.080  0.372  0.172  0.224 0.27 0.93   
2142 HTR194-006    11.64 -0.211 -0.190 -0.231 -0.234 0.51 1.05   
2143 HD 6715        7.61 -0.169 -0.047 -0.135 -0.156 0.41 1.10   
2144 GJ 53        -99.00 -0.485 -0.067 -0.598 -0.550 0.20 0.94   
2147 HTR241-007    11.70  0.052  0.141  0.098  0.119 0.44 1.00   
2148 HTR196-004    11.57  0.019  0.082  0.017  0.009 0.46 1.07   
2155 KIC-7174707  -99.00 -0.026  0.030  0.045  0.001 0.47 1.16   
2165 KIC-7871531  -99.00 -0.211 -0.040 -0.225 -0.195 0.36 0.98   
2170 KIC-9139151  -99.00  0.083  0.120  0.092  0.125 0.49 0.97   
2178 KIC-10644253 -99.00  0.120  0.172  0.107  0.141 0.48 0.97   
2182 KIC-10516096 -99.00 -0.026  0.092 -0.040 -0.029 0.41 1.02   
2189 HTR114-009   -99.00 -0.157 -0.035 -0.162 -0.189 0.41 1.11   
2191 HD 7510        7.63  0.114  0.167  0.118  0.095 0.48 1.10   
2192 HTR388-005   -99.00 -0.085  0.174 -0.027 -0.045 0.30 1.09   
2206 KIC-3427720  -99.00  0.023  0.125  0.002  0.025 0.42 0.99   
2210 KIC-3656476  -99.00  0.205  0.283  0.185  0.212 0.45 0.98   
2250 KIC-5723165  -99.00 -0.120 -0.003 -0.043 -0.092 0.41 1.17   
2252 KIC-5689820  -99.00  0.165  0.184  0.211  0.135 0.51 1.25   
2259 KIC-6313425  -99.00 -0.049  0.120 -0.020 -0.032 0.36 1.08   
2271 KIC-5955122  -99.00 -0.106  0.102 -0.125 -0.110 0.33 1.01   
2291 KIC-7106245  -99.00 -0.089  0.006 -0.107 -0.121 0.43 1.08   
2302 KIC-6603624  -99.00  0.202  0.252  0.191  0.209 0.48 1.00   
2306 KIC-7747078  -99.00 -0.147  0.070 -0.153 -0.162 0.33 1.07   
2312 KIC-8018599  -99.00  0.136  0.364  0.106  0.200 0.32 0.84   
2314 KIC-7976303  -99.00 -0.349 -0.071 -0.366 -0.351 0.28 1.01   
2323 KIC-8228742  -99.00 -0.058  0.175 -0.072 -0.040 0.31 0.97   
2326 KIC-8150065  -99.00 -0.023  0.163  0.012  0.023 0.35 1.02   
2333 KIC-8702606  -99.00 -0.120 -0.032 -0.120 -0.148 0.44 1.12   
2342 KIC-8435766   12.18 -0.033  0.010 -0.058 -0.008 0.49 0.93   
2358 KIC-9410862  -99.00 -0.218 -0.191 -0.283 -0.287 0.50 1.06   
2427 KIC-11026764 -99.00  0.027  0.137  0.017  0.013 0.42 1.06   
2428 KIC-10972873 -99.00 -0.044  0.047 -0.052 -0.048 0.44 1.04   
2433 KIC-11395018 -99.00  0.169  0.226  0.203  0.206 0.47 1.04   
2442 KIC-11551692 -99.00  0.116  0.026  0.136  0.229 0.66 0.85   
2445 KIC-11717120 -99.00 -0.277 -0.029 -0.200 -0.278 0.30 1.25   
2451 Kepler-68 A    9.99  0.070  0.102  0.114  0.134 0.50 1.00   
2452 KIC-11771760 -99.00 -0.034  0.191 -0.052 -0.038 0.32 1.01   
2459 KIC-12258514 -99.00  0.069  0.193  0.022  0.074 0.40 0.93   
2474 HTR389-004   -99.00  0.110  0.237  0.064  0.108 0.40 0.95   
2476 HTR341-004     0.00  0.127  0.204  0.137  0.153 0.45 1.01   
2477 HTR294-009     0.00 -0.237 -0.050 -0.207 -0.194 0.35 1.02   
2482 HIP 6339       8.46  0.140  0.195  0.089  0.141 0.47 0.93   
2485 HD 8389        7.85  0.426  0.418  0.394  0.391 0.55 1.05   
2486 HD 8375        6.28 -0.010  0.213  0.034 -0.035 0.32 1.23   
2488 HTR248-002     0.00 -0.019  0.027  0.055  0.039 0.48 1.09   
2489 HD 8467        8.39 -0.149 -0.052 -0.142 -0.116 0.43 0.99   
2491 HD 8553        8.49 -0.007  0.022  0.007 -0.031 0.50 1.14   
2493 HD 8828        7.96 -0.160 -0.069 -0.116 -0.106 0.44 1.02   
2500 HTR205-23      2.10  0.107  0.173  0.150  0.160 0.46 1.02   
2501 HTR205-22     10.00  0.073  0.282  0.101  0.136 0.33 0.97   
2503 HTR159-015   -99.00 -0.100 -0.060 -0.137 -0.114 0.49 0.99   
2504 HTR159-019   -99.00  0.096  0.365  0.107  0.183 0.29 0.88   
2518 WASP-234318  -99.00  0.187  0.159  0.198  0.249 0.57 0.93   
2521 HTR056-003   -99.00 -0.065 -0.149 -0.086 -0.079 0.65 1.03   
2524 HD 9446        8.35  0.063  0.070  0.066  0.072 0.53 1.03 2 
2529 HD 10008       7.66 -0.067 -0.002 -0.093 -0.008 0.46 0.86   
2530 HD 10015       8.65  0.250  0.266  0.224  0.257 0.52 0.97   
2531 HD 10013       8.53  0.017  0.058  0.054  0.061 0.49 1.03   
2532 HIP 7830       8.92  0.008  0.032  0.002  0.046 0.51 0.95   
2535 HD 10307       4.96  0.050  0.087  0.052  0.048 0.49 1.06   
2540 HD 10995       7.35  0.004  0.177 -0.008  0.007 0.36 1.01   
2541 HD 11131       6.72 -0.057 -0.006 -0.057 -0.064 0.48 1.06   
2542 HD 10790       8.07  0.236  0.237  0.269  0.301 0.54 0.97   
2544 HD 11506       7.51  0.211  0.301  0.271  0.330 0.44 0.91 2 
2549 HD 12039       8.07  0.029  0.151 -0.093 -0.035 0.41 0.92   
2554 HD 12484       8.18  0.049  0.086  0.044  0.073 0.49 0.98   
2556 HD 13167       8.34  0.097  0.188  0.104  0.129 0.44 0.99   
2557 HD 13382       7.33  0.120  0.125  0.127  0.144 0.53 1.01   
2558 HD 13483       8.46 -0.156 -0.050 -0.157 -0.148 0.42 1.02   
2561 HD 13836       8.12  0.009  0.073  0.012  0.029 0.46 1.01   
2563 HD 14214       5.60  0.130  0.219  0.148  0.185 0.44 0.96   
2564 HD 14655       8.13  0.055  0.171  0.060  0.061 0.41 1.05   
2566 HD 14651       8.26 -0.025  0.071 -0.022 -0.043 0.43 1.10   
2571 HD 15928       7.83 -0.312 -0.160 -0.252 -0.308 0.38 1.19   
2572 HD 16297       8.38 -0.054  0.010 -0.021 -0.001 0.46 1.00   
2574 HD 16175       7.28  0.206  0.327  0.252  0.311 0.41 0.91 1 
2576 HD 16760       8.70 -0.072 -0.065 -0.075 -0.036 0.53 0.96   
2577 HD 16702       8.28 -0.066 -0.064 -0.119 -0.098 0.53 1.00   
2579 HD 17354       7.78  0.387  0.401  0.342  0.411 0.52 0.89   
2581 HD 17382       7.56  0.003  0.057 -0.009  0.035 0.47 0.95   
2583 HD 17156       8.17  0.154  0.264  0.162  0.202 0.42 0.95 1 
2584 HD 18015       7.89 -0.160 -0.025 -0.139 -0.187 0.39 1.17   
2585 HD 18645       7.86 -0.019  0.265 -0.075 -0.087 0.28 1.08   
2588 HD 18702       8.11  0.189  0.245  0.149  0.169 0.47 1.00   
2589 HIP 14113      9.50  0.265  0.284  0.270  0.297 0.51 0.98   
2590 HD 19019       6.92 -0.006  0.031 -0.037 -0.059 0.49 1.10   
2591 HD 18916       7.99 -0.205 -0.138 -0.195 -0.206 0.46 1.08   
2592 HD 19522       8.11 -0.136 -0.089 -0.138 -0.173 0.48 1.14   
2593 HD 19659       7.11  0.001  0.176  0.013  0.032 0.36 1.00   
2594 WASP-11      -99.00  0.235  0.195  0.187  0.243 0.59 0.92 1 
2595 HD 19668       8.48 -0.077  0.035 -0.101 -0.074 0.41 0.98   
2596 HD 19618       9.06  0.177  0.193  0.166  0.210 0.52 0.95   
2597 HD 19617       8.69  0.121  0.169  0.127  0.129 0.48 1.04   
2598 HIP 14810      8.52  0.214  0.217  0.213  0.252 0.53 0.96 3 
2599 HD 20155       7.88  0.232  0.302  0.185  0.239 0.46 0.92   
2600 HD 20439       7.78  0.160  0.250  0.234  0.265 0.44 0.97   
2601 HD 20367       6.40  0.107  0.132  0.110  0.119 0.51 1.03   
2604 HD 21742       8.08  0.186  0.182  0.219  0.242 0.54 0.99   
2609 HD 22844       8.14  0.062  0.073  0.121  0.086 0.52 1.13   
2610 HII 263      -99.00 -0.001  0.101 -0.035  0.024 0.42 0.91   
2611 HII 296      -99.00  0.071  0.227 -0.092  0.011 0.38 0.83   
2612 HII 746      -99.00 -0.038  0.060 -0.040  0.007 0.43 0.94   
2613 HII 1220     -99.00 -0.041  0.039 -0.073  0.007 0.45 0.87   
2614 HD 23825       7.93  0.063  0.188  0.062  0.073 0.40 1.02   
2617 HD 24505       8.05  0.117  0.199  0.113  0.075 0.44 1.15   
2622 HD 25893       7.13  0.044  0.090  0.054  0.093 0.48 0.96   
2625 HD 26161       6.88  0.006  0.140 -0.006 -0.010 0.39 1.06   
2628 HD 26736       8.05  0.124  0.158  0.126  0.146 0.50 1.00   
2630 HD 27530       8.16  0.192  0.173  0.196  0.217 0.56 1.00   
2631 HIP 20218      7.84 -0.039 -0.007 -0.030 -0.038 0.50 1.07   
2632 HD 27496       8.95  0.316  0.360  0.304  0.316 0.49 1.02   
2634 HD 27732       8.84  0.072  0.135  0.060  0.080 0.46 1.00   
2636 HD 27859       7.79  0.148  0.226  0.136  0.131 0.45 1.06   
2637 HD 28185       7.80  0.164  0.186  0.166  0.178 0.51 1.02 1 
2638 HD 28099       8.10  0.118  0.152  0.127  0.122 0.50 1.06   
2641 HIP 21276      7.75 -0.153 -0.054 -0.153 -0.095 0.43 0.92   
2645 HD 31018       7.64  0.082  0.265  0.086  0.116 0.35 0.98   
2647 HD 31392       7.60 -0.012  0.027  0.039  0.047 0.49 1.03   
2649 HD 31543       8.17 -0.016  0.162 -0.048 -0.016 0.36 0.97   
2652 HD 32850       7.74 -0.168 -0.069 -0.151 -0.135 0.43 1.01   
2654 HD 33283       8.05  0.251  0.336  0.281  0.336 0.44 0.92 1 
2655 HD 33334       7.61  0.055  0.103  0.060  0.045 0.48 1.08   
2656 HD 33298       8.30 -0.260 -0.113 -0.187 -0.252 0.38 1.22   
2657 HD 33822       8.12  0.210  0.213  0.216  0.244 0.53 0.98   
2660 HD 34957       9.23 -0.117 -0.049 -0.157 -0.164 0.46 1.06   
2661 HD 35112       7.76 -0.100 -0.104 -0.076 -0.058 0.54 1.01   
2662 HD 34887       8.15  0.312  0.270  0.273  0.332 0.59 0.91   
2663 HD 244992      9.10  0.009  0.005 -0.024 -0.057 0.54 1.13   
2664 HD 36130       7.75  0.098  0.189  0.150  0.149 0.44 1.05   
2666 HD 37605       8.67  0.231  0.264  0.220  0.252 0.50 0.97 2 
2667 HD 37986       7.36  0.244  0.267  0.227  0.242 0.51 1.01   
2669 HD 38467       8.27  0.178  0.228  0.216  0.237 0.48 1.00   
2671 HD 38801       8.26  0.167  0.209  0.210  0.195 0.49 1.08 1 
2672 HD 39094       7.89  0.186  0.252  0.184  0.183 0.46 1.05   
2677 HD 40647       8.29 -0.121 -0.032 -0.118 -0.081 0.44 0.96   
2678 HD 42807       6.43 -0.042  0.038 -0.070 -0.061 0.45 1.02   
2679 HD 43162       6.37 -0.067 -0.003 -0.067 -0.051 0.46 1.01   
2680 HD 43691       8.03  0.187  0.387  0.234  0.305 0.34 0.89 1 
2681 HIP 30220      9.09  0.053  0.081  0.075  0.107 0.50 0.97   
2682 HD 45210       7.69 -0.131  0.024 -0.085 -0.167 0.38 1.26   
2684 HD 45652       8.10  0.214  0.229  0.221  0.231 0.52 1.02 1 
2685 HIP 31014      8.76 -0.216  0.031 -0.255 -0.227 0.30 0.98   
2688 HD 47186       7.63  0.174  0.156  0.180  0.210 0.56 0.98 2 
2696 HIP 32892      8.94  0.221  0.259  0.229  0.252 0.49 0.99   
2699 HD 51046       8.06 -0.035 -0.034 -0.004  0.003 0.54 1.03   
2700 HD 53532       8.25  0.036  0.023  0.057  0.082 0.55 0.99   
2701 HD 53927       8.32 -0.157 -0.088 -0.226 -0.238 0.46 1.08   
2702 HD 55696       7.95  0.254  0.409  0.289  0.351 0.38 0.91   
2703 HIP 35093      9.64 -0.153 -0.030 -0.173 -0.149 0.40 0.99   
2705 HD 55575       5.54 -0.188 -0.035 -0.217 -0.257 0.38 1.15   
2706 HD 55647       8.50  0.026  0.047  0.051  0.062 0.51 1.02   
2710 HD 57204       7.99  0.041  0.110  0.072  0.023 0.46 1.17   
2711 HD 57813       8.64  0.143  0.148  0.169  0.178 0.53 1.03   
2712 HD 58727       8.96  0.148  0.136  0.183  0.207 0.55 0.99   
2713 HD 60234       7.68  0.088  0.278  0.036  0.098 0.35 0.91   
2714 HD 61005       8.23 -0.048  0.037 -0.050 -0.007 0.44 0.95   
2715 HD 60737       7.70  0.017  0.080 -0.026  0.006 0.46 0.97   
2718 HD 61994       7.06  0.102  0.069  0.084  0.119 0.58 0.97   
2719 XO-2          11.20  0.347  0.347  0.345  0.354 0.54 1.03 1 
2720 HIP 38340      9.15 -0.059 -0.046 -0.062 -0.065 0.52 1.05   
2722 HD 64324       7.78 -0.062 -0.049 -0.039 -0.022 0.52 1.01   
2724 HD 62613       6.55 -0.122 -0.051 -0.111 -0.116 0.46 1.06   
2725 HD 69076       8.27 -0.296 -0.206 -0.258 -0.261 0.44 1.06   
2726 HD 69960       8.00  0.225  0.258  0.226  0.228 0.50 1.04   
2727 HD 70573       8.70  0.034  0.166 -0.056  0.002 0.40 0.92 1 
2728 HD 70516       7.71  0.081  0.191  0.030  0.077 0.42 0.94   
2729 HD 72429       7.95  0.254  0.494  0.235  0.301 0.31 0.90   
2731 HD 72687       8.26 -0.038  0.012 -0.072 -0.043 0.48 0.98   
2733 HD 72440       8.30 -0.120  0.015 -0.110 -0.131 0.39 1.10   
2734 HD 73256       8.08  0.182  0.216  0.188  0.243 0.50 0.92 1 
2735 HD 73226       7.54  0.087  0.146  0.131  0.134 0.47 1.04   
2736 HD 72905       5.63 -0.033  0.029 -0.067 -0.038 0.47 0.98   
2737 HD 73534       8.23  0.173  0.211  0.206  0.139 0.49 1.22 1 
2738 HIP 42491      8.41 -0.054 -0.008  0.002  0.030 0.48 0.98   
2745 HD 75898       8.03  0.215  0.336  0.218  0.252 0.41 0.97 1 
2749 HD 78558       7.29 -0.201  0.083 -0.191 -0.161 0.28 0.98   
2750 HD 79498       8.05  0.155  0.153  0.170  0.188 0.54 1.00 1 
2751 WASP-13       10.42  0.002  0.121  0.043  0.062 0.41 1.00 1 
2752 HD 80355       7.82 -0.194 -0.178 -0.158 -0.150 0.52 1.03   
2754 HD 82443       7.05 -0.030  0.125 -0.119 -0.026 0.38 0.85   
2756 HD 82885       5.40  0.206  0.216  0.219  0.277 0.52 0.92   
2762 HD 85689       7.71 -0.109 -0.081 -0.143 -0.159 0.50 1.09   
2763 HD 85472       7.45 -0.094 -0.047 -0.057 -0.099 0.48 1.15   
2764 HD 86081       8.73  0.155  0.289  0.178  0.203 0.39 0.99 1 
2766 HD 87001       8.96  0.117  0.190  0.129  0.139 0.45 1.02   
2768 HD 88133       8.01  0.220  0.238  0.253  0.230 0.52 1.10 1 
2769 HD 88656       9.08 -0.086 -0.045 -0.055 -0.021 0.49 0.97   
2770 HD 88654       7.68 -0.002  0.121  0.055  0.002 0.40 1.18   
2771 HD 89793       8.84  0.102  0.085  0.106  0.102 0.56 1.06   
2772 HD 90508       6.42 -0.181 -0.044 -0.188 -0.172 0.39 1.01   
2776 HD 92719       6.79 -0.098 -0.057 -0.095 -0.096 0.49 1.05   
2777 HD 93396       8.04  0.133  0.163  0.203  0.168 0.50 1.13   
2780 HD 94151       7.84  0.033  0.040  0.033  0.044 0.53 1.02   
2785 HD 95088       8.42  0.157  0.181  0.172  0.124 0.51 1.17   
2786 WASP-34       10.30  0.020  0.052  0.063  0.046 0.50 1.09 1 
2788 HD 95622       9.08 -0.110  0.058 -0.127 -0.103 0.37 0.99   
2791 HD 96167       8.09  0.253  0.311  0.276  0.323 0.47 0.94 1 
2792 HD 96529       8.85  0.121  0.157  0.164  0.147 0.49 1.09   
2794 HD 96612       8.35 -0.112 -0.117 -0.114 -0.065 0.54 0.94   
2795 HIP 54498      8.94  0.058  0.065  0.074  0.073 0.53 1.05   
2797 HD 97854       8.23  0.179  0.320  0.199  0.241 0.39 0.95   
2800 HD 98736       7.93  0.315  0.318  0.305  0.330 0.53 0.99   
2807 HD 101675      9.00  0.108  0.069  0.150  0.168 0.59 1.01   
2809 HD 101847      8.33  0.117  0.185  0.152  0.180 0.46 0.98   
2810 HD 101904      8.21  0.062  0.170  0.087  0.086 0.42 1.05   
2811 HD 102195      8.07 -0.016  0.028  0.004  0.057 0.48 0.93 1 
2812 HD 102444      7.97 -0.145 -0.009 -0.083 -0.157 0.39 1.24   
2815 HD 103417      8.80  0.138  0.148  0.163  0.185 0.52 1.00   
2816 HD 103459      7.60  0.194  0.207  0.195  0.201 0.52 1.03   
2817 HD 103616      7.66 -0.011  0.107 -0.072 -0.055 0.41 1.01   
2818 HD 103828      8.44 -0.013 -0.000 -0.005 -0.000 0.52 1.04   
2820 HD 103847      8.07 -0.069 -0.038  0.003  0.047 0.50 0.95   
2822 HD 104263      8.23  0.056  0.156  0.093  0.046 0.43 1.17   
2823 HD 104389      8.45  0.039  0.045  0.005  0.013 0.53 1.03   
2824 HD 104437      8.62  0.134  0.145  0.148  0.174 0.52 0.98   
2825 HD 104588      8.66  0.218  0.263  0.277  0.276 0.48 1.05   
2826 HD 104860      7.92  0.063  0.133 -0.056 -0.007 0.46 0.93   
2827 HD 238069      9.17  0.237  0.286  0.247  0.240 0.48 1.07   
2828 HD 105279      8.40  0.228  0.286  0.238  0.293 0.47 0.92   
2831 HD 106088      8.37  0.262  0.275  0.264  0.281 0.52 1.01   
2833 HD 106270      7.58 -0.045  0.035  0.003 -0.052 0.45 1.19 1 
2834 HD 106314      6.91  0.059  0.157  0.062  0.021 0.43 1.15   
2835 HD 106421      7.34  0.417  0.630  0.405  0.516 0.33 0.81   
2836 HD 107211      8.38  0.291  0.316  0.314  0.343 0.51 0.98   
2837 HD 107181      8.43  0.230  0.259  0.252  0.255 0.50 1.04   
2838 HD 108189      7.72 -0.135  0.067 -0.096 -0.149 0.34 1.19   
2839 HD 108351      7.89  0.062  0.252  0.077  0.116 0.35 0.96   
2841 HD 108942      7.91  0.199  0.207  0.229  0.253 0.53 0.99   
2842 HIP 61205      9.59 -0.065  0.018 -0.080 -0.064 0.44 1.01   
2843 HD 109159      7.97 -0.234 -0.114 -0.126 -0.198 0.41 1.23   
2844 HD 109218      8.10 -0.204 -0.079 -0.109 -0.184 0.40 1.24   
2845 HD 109409      5.76  0.217  0.266  0.214  0.239 0.48 0.99   
2846 HD 109718      9.12  0.035  0.124  0.049  0.036 0.44 1.08   
2847 HD 109749      8.08  0.203  0.226  0.217  0.239 0.51 1.00 1 
2848 HD 109929      7.64  0.257  0.424  0.310  0.396 0.37 0.86   
2849 HD 110044      8.99 -0.042  0.001  0.007  0.026 0.49 1.00   
2850 HD 110463      8.27 -0.028 -0.072 -0.011  0.060 0.60 0.89   
2851 HD 110743      8.78  0.014  0.071 -0.005  0.008 0.47 1.02   
2852 HD 110833      7.01  0.123  0.131  0.116  0.161 0.53 0.94   
2853 HD 110897      5.95 -0.273 -0.197 -0.385 -0.396 0.45 1.08   
2854 HD 111814      8.14  0.161  0.221  0.168  0.183 0.47 1.01   
2855 HD 112415      8.75  0.277  0.293  0.278  0.284 0.52 1.03   
2856 HD 112758      7.54 -0.142  0.122 -0.243 -0.254 0.29 1.08   
2863 HD 115404 A    6.49 -0.131 -0.094 -0.131 -0.037 0.49 0.84   
2864 HD 116956      7.29  0.025  0.065  0.012  0.065 0.49 0.93   
2865 HD 117122      8.42  0.007  0.040  0.047  0.043 0.50 1.06   
2870 HD 120064      5.97 -1.153 -0.031 -0.282  0.054 0.04 0.48   
2871 HD 120528      8.55  0.105  0.135  0.111  0.116 0.50 1.04   
2873 HD 121550      9.32 -0.039  0.017  0.011  0.005 0.47 1.06   
2875 HIP 68461      8.93  0.300  0.305  0.321  0.333 0.53 1.02   
2878 HD 122973      8.08  0.130  0.158  0.129  0.142 0.50 1.01   
2880 HD 124257 B    9.60  0.077  0.099  0.128  0.138 0.51 1.02   
2881 HD 124257 A    9.70  0.090  0.189  0.120  0.142 0.43 1.00   
2885 HD 125612      8.31  0.132  0.169  0.194  0.210 0.49 1.01 3 
2886 HD 126583      8.06 -0.008  0.028 -0.010  0.014 0.50 0.99   
2888 HD 126868      4.81 -0.021  0.311 -0.075 -0.020 0.25 0.92   
2890 HD 128642      6.88 -0.107 -0.088 -0.099 -0.056 0.51 0.95   
2897 HD 131156      4.54 -0.160 -0.033 -0.192 -0.129 0.40 0.90   
2898 HD 131183      7.89  0.094  0.145  0.151  0.098 0.48 1.19   
2902 HD 133125      8.76 -0.120  0.015 -0.093 -0.091 0.39 1.04   
2903 WASP-24       11.20  0.007  0.104  0.026  0.043 0.43 1.01 1 
2904 HD 134353      8.28  0.105  0.115  0.114  0.145 0.52 0.97   
2905 HIP 74346      9.56  0.235  0.313  0.153  0.150 0.45 1.05   
2908 HD 136274      7.99 -0.067  0.174 -0.054 -0.077 0.31 1.10   
2909 HD 136202      5.04  0.047  0.275  0.021  0.044 0.32 0.99   
2912 HD 139907      8.65  0.258  0.298  0.291  0.336 0.49 0.94   
2913 HD 140025      8.21  0.086  0.222  0.127  0.086 0.39 1.15   
2914 HD 141399      7.21  0.268  0.335  0.303  0.325 0.46 1.00   
2915 HD 141272      7.44 -0.090 -0.014 -0.092 -0.025 0.45 0.90   
2917 HD 142626      8.28 -0.129 -0.050 -0.111 -0.090 0.45 1.00   
2918 HD 143174      8.65  0.125  0.082  0.118  0.137 0.59 1.00   
2921 XO-1          11.32 -0.093 -0.036 -0.066 -0.061 0.47 1.03 1 
2922 HD 144287      7.10 -0.069  0.070 -0.041 -0.045 0.39 1.06   
2926 HIP 79308      8.31 -0.157 -0.118 -0.144 -0.135 0.49 1.03   
2928 HD 145958 A    6.68 -0.089 -0.036 -0.031 -0.040 0.47 1.07   
2930 HD 146050      7.97  0.296  0.321  0.290  0.299 0.51 1.02   
2932 HIP 80096      9.11  0.280  0.283  0.251  0.262 0.53 1.02   
2933 HD 147750      8.44 -0.150 -0.050 -0.120 -0.108 0.43 1.02   
2934 HD 147752      9.25 -0.017  0.045 -0.062  0.023 0.47 0.86   
2935 HD 148164      8.23  0.110  0.243  0.176  0.201 0.40 0.99   
2936 HD 148284      9.01  0.101  0.148  0.114  0.108 0.48 1.06   
2937 HD 149026      8.15  0.286  0.335  0.272  0.360 0.48 0.85 1 
2938 HD 150706      7.01 -0.009 -0.020 -0.042 -0.023 0.55 1.00 1 
2939 HD 234314      9.31  0.127  0.255  0.168  0.164 0.40 1.06   
2940 HD 149143      7.89  0.210  0.255  0.240  0.252 0.48 1.02 1 
2941 HD 149750      8.58  0.151  0.214  0.163  0.168 0.46 1.04   
2942 HD 151504      8.08  0.068  0.157  0.096  0.078 0.44 1.09   
2943 HD 152125      8.92  0.081  0.077  0.092  0.104 0.54 1.02   
2946 HD 153525      7.93 -0.061 -0.128 -0.048  0.065 0.63 0.81   
2947 HD 154325      8.51  0.107  0.120  0.112  0.124 0.52 1.02   
2948 HD 154144      8.18  0.260  0.417  0.245  0.319 0.37 0.88   
2949 HD 155456      8.33  0.215  0.204  0.228  0.243 0.55 1.01   
2950 HD 155413      7.25  0.139  0.279  0.135  0.179 0.39 0.95   
2951 HD 156279      8.07  0.097  0.100  0.119  0.144 0.53 0.99 1 
2952 HD 155712      7.95 -0.105 -0.121 -0.037 -0.033 0.56 1.04   
2953 HD 156342      8.28  0.221  0.350  0.236  0.297 0.40 0.91   
2954 HD 156846      6.50  0.116  0.303  0.137  0.189 0.35 0.93 1 
2956 HD 159062      7.22 -0.180  0.117 -0.203 -0.204 0.27 1.05   
2957 HIP 85977      8.65  0.427  0.403  0.332  0.321 0.57 1.07   
2959 HD 161284      8.39  0.062  0.090  0.043  0.121 0.50 0.87   
2962 HD 161198      7.51 -0.142  0.149 -0.253 -0.241 0.27 1.02   
2963 HD 161479      8.14  0.248  0.259  0.204  0.261 0.52 0.92   
2965 HD 162232      8.59  0.108  0.229  0.113  0.143 0.41 0.98   
2968 HIP 87579      8.50 -0.000  0.032 -0.099 -0.011 0.50 0.85   
2969 HD 163607      8.00  0.150  0.204  0.152  0.146 0.47 1.06 2 
2970 HD 163589      7.68  0.121  0.165  0.143  0.146 0.49 1.04   
2971 HD 164330      7.72  0.218  0.237  0.234  0.264 0.51 0.98   
2972 HD 164509      8.10  0.130  0.162  0.172  0.179 0.50 1.03 1 
2973 HD 165173      7.96 -0.036  0.013  0.016  0.012 0.48 1.06   
2974 GJ 702 A     -99.00  0.014  0.054  0.022  0.065 0.49 0.95   
2975 HD 165401      6.80 -0.224 -0.079 -0.199 -0.147 0.38 0.93   
2976 HD 166494      7.67  0.157  0.291  0.121  0.163 0.39 0.95   
2978 HAT-P-5       11.95  0.084  0.096  0.101  0.128 0.52 0.98 1 
2979 HD 168603      8.28  0.074  0.103  0.076  0.144 0.50 0.90   
2980 HD 169889      8.32 -0.084  0.025 -0.091 -0.089 0.42 1.04   
2981 HD 171264      8.09 -0.137 -0.043 -0.059 -0.135 0.43 1.25   
2983 HD 171238      8.61  0.122  0.164  0.135  0.181 0.49 0.94 1 
2984 HIP 91605      8.54 -0.186 -0.132 -0.277 -0.232 0.47 0.94   
2986 KOI-263       10.82 -0.090  0.012 -0.105 -0.112 0.42 1.06   
2988 Kepler-102    11.49  0.036 -0.055  0.073  0.132 0.66 0.91 5 
2991 Kepler-128    11.39 -0.021  0.156 -0.033  0.014 0.36 0.94 2 
2994 Kepler-62     13.70 -0.211 -0.162 -0.294 -0.257 0.48 0.96 5 
2997 HD 175425      7.90  0.068  0.153  0.101  0.107 0.44 1.03   
3000 HD 175742      8.16  0.152  0.278 -0.082  0.137 0.40 0.63   
3001 HIP 92922      9.12  0.271  0.304  0.274  0.284 0.50 1.02   
3002 Kepler-37      9.70 -0.293 -0.155 -0.271 -0.260 0.39 1.02 4 
3003 KOI-180       13.02 -0.069 -0.035 -0.061 -0.045 0.50 1.01   
3005 Kepler-95     12.34  0.198  0.261  0.188  0.195 0.46 1.03 1 
3006 Kepler-408     8.80 -0.110 -0.054 -0.136 -0.136 0.47 1.05 1 
3007 HD 177274      8.35  0.164  0.265  0.145  0.201 0.42 0.92   
3008 KOI-2169      12.40  0.012  0.033  0.064  0.096 0.51 0.97   
3009 HD 176733      7.85 -0.053 -0.006 -0.018 -0.017 0.48 1.05   
3011 Kepler-4      12.21  0.062  0.164  0.110  0.109 0.42 1.05 1 
3012 Kepler-98     12.90  0.051  0.075  0.083  0.099 0.51 1.01 1 
3016 Kepler-407    12.50  0.307  0.278  0.320  0.374 0.57 0.92 2 
3022 TrES-2        11.40 -0.033 -0.021 -0.037 -0.015 0.52 1.00 1 
3024 KOI-1431      13.50  0.144  0.173  0.171  0.218 0.50 0.94   
3026 Kepler-97     12.87 -0.148 -0.105 -0.145 -0.148 0.49 1.05 2 
3029 KOI-273       11.45  0.183  0.168  0.179  0.216 0.55 0.96   
3030 KOI-111       12.59 -0.264 -0.143 -0.356 -0.296 0.41 0.91 3 
3031 Kepler-411    12.20  0.207  0.157  0.107  0.215 0.60 0.82 1 
3035 Kepler-20     12.50  0.007  0.089  0.020  0.057 0.44 0.96 5 
3037 HD 179079      7.95  0.192  0.250  0.195  0.220 0.47 0.99 1 
3039 HD 180161      7.04  0.082  0.118  0.070  0.134 0.49 0.90   
3042 HD 179498      9.98  0.040  0.329  0.068  0.082 0.28 1.02   
3043 HD 180053      7.93  0.144  0.323  0.157  0.106 0.36 1.18   
3044 Kepler-131    11.52  0.089  0.098  0.114  0.138 0.53 0.99 2 
3047 Kepler-103    12.29  0.081  0.187  0.087  0.128 0.42 0.95 2 
3049 Kepler-22     11.66 -0.253 -0.168 -0.226 -0.218 0.44 1.03 1 
3050 Kepler-63    -99.00  0.011  0.053  0.036  0.095 0.49 0.91 1 
3051 HD 182189      7.07 -0.029  0.150  0.023 -0.005 0.36 1.11   
3056 HD 181207    -99.00 -0.110 -0.029 -0.150 -0.152 0.45 1.05   
3058 KOI-5         11.60  0.028  0.231  0.080  0.097 0.34 1.01   
3059 HIP 94931      8.87 -0.169  0.088 -0.271 -0.281 0.30 1.07 5 
3062 Kepler-109    12.37 -0.021  0.014 -0.039 -0.025 0.50 1.01 2 
3063 Kepler-19     11.90 -0.129 -0.004 -0.106 -0.093 0.40 1.01 2 
3064 HD 182736      7.01 -0.218 -0.115 -0.131 -0.187 0.42 1.19   
3065 HD 182756    -99.00  0.286  0.329  0.342  0.381 0.49 0.96   
3067 HD 182619      7.81 -0.100 -0.014 -0.083 -0.074 0.44 1.03   
3068 Kepler-36     11.87 -0.155 -0.006 -0.164 -0.143 0.38 1.00 2 
3069 Kepler-100    11.20  0.062  0.177  0.066  0.073 0.41 1.03 3 
3071 Kepler-93      9.93 -0.153 -0.052 -0.118 -0.158 0.43 1.15 2 
3072 KOI-75       -99.00 -0.083  0.117 -0.137 -0.110 0.34 0.98   
3074 HD 183298      8.15  0.062  0.188  0.051  0.079 0.40 0.98   
3076 KOI-103      -99.00 -0.078  0.006 -0.076 -0.055 0.44 1.00   
3077 CoRoT-2       12.57 -0.044  0.075 -0.103 -0.058 0.41 0.94 1 
3078 Kepler-406    12.52  0.129  0.137  0.187  0.191 0.53 1.04 2 
3079 HD 183473      7.88 -0.126 -0.062 -0.116 -0.149 0.46 1.13   
3081 HD 183216      7.13  0.142  0.186  0.143  0.180 0.49 0.96   
3082 KOI-2687      10.20 -0.024 -0.008 -0.010  0.003 0.52 1.02   
3086 KOI-328       12.82 -0.102 -0.035 -0.161 -0.113 0.46 0.94   
3088 KOI-1925       9.40  0.025  0.066  0.045  0.055 0.49 1.02 1 
3091 HD 185414      6.73 -0.052 -0.042 -0.078 -0.061 0.52 1.01   
3095 KOI-1924       7.80  0.243  0.360  0.219  0.305 0.41 0.86   
3096 HD 185269      6.67  0.071  0.287  0.100  0.128 0.33 0.98 1 
3098 HIP 96561      8.98  0.032  0.098  0.047  0.118 0.46 0.89   
3105 KOI-2720      10.30 -0.075  0.042 -0.126 -0.103 0.41 0.99   
3106 HD 186306    -99.00 -0.299 -0.013 -0.351 -0.353 0.28 1.05   
3107 KOI-364       10.09  0.214  0.256  0.220  0.235 0.49 1.01   
3117 KOI-265       11.99  0.107  0.178  0.138  0.159 0.46 1.00   
3118 Kepler-96     10.30 -0.002 -0.023  0.008  0.019 0.56 1.02 1 
3122 KOI-365       11.20 -0.184 -0.104 -0.144 -0.146 0.45 1.05   
3127 Kepler-18     13.55  0.183  0.185  0.179  0.230 0.53 0.93 3 
3134 Kepler-48     13.04  0.151  0.151  0.194  0.215 0.54 1.00 4 
3136 HD 189733      7.67  0.036  0.073  0.012  0.062 0.49 0.93 1 
3137 Kepler-106    12.88 -0.077 -0.073 -0.095 -0.108 0.53 1.08 4 
3139 HD 190412      7.69 -0.231 -0.200 -0.207 -0.202 0.50 1.04   
3141 HD 355183      9.43  0.089  0.169  0.091  0.111 0.45 1.00   
3142 HD 192153      8.28 -0.304 -0.176 -0.202 -0.282 0.40 1.26   
3147 HD 193690      9.37  0.128  0.103  0.153  0.206 0.57 0.93   
3149 HD 195034      7.09 -0.008  0.018 -0.016  0.003 0.51 1.00   
3151 WASP-2        11.98  0.079  0.115  0.095  0.134 0.49 0.96 1 
3153 HD 196124      8.91 -0.074 -0.107 -0.030 -0.029 0.58 1.04   
3157 HD 197076      6.43 -0.050 -0.007 -0.088 -0.063 0.49 0.99   
3165 HD 201651      8.19 -0.243 -0.121 -0.206 -0.193 0.41 1.02   
3166 HD 201924      7.83 -0.004  0.018  0.038  0.043 0.51 1.04   
3169 HD 203030      8.45 -0.043  0.038 -0.033  0.008 0.45 0.95 1 
3170 HD 203471      8.34 -0.100  0.039 -0.075 -0.128 0.39 1.18   
3171 HD 203473      8.23  0.147  0.205  0.152  0.176 0.47 0.99   
3172 HD 204814      7.93 -0.089  0.119 -0.089 -0.111 0.33 1.10   
3174 HD 205855      8.62  0.016  0.042  0.055  0.071 0.51 1.01   
3175 HD 205905      6.75  0.118  0.090  0.115  0.134 0.57 1.00   
3176 HD 207897      8.37 -0.090 -0.051 -0.065 -0.042 0.49 0.99   
3177 HD 206658      7.85  0.085  0.127  0.090  0.110 0.49 1.00   
3179 HD 206635      8.34 -0.108  0.114 -0.071 -0.140 0.32 1.23   
3181 HD 207485      8.00  0.004  0.049 -0.030  0.018 0.48 0.94   
3183 HD 207839      7.81  0.140  0.118  0.184  0.224 0.56 0.95   
3184 HD 207992      8.24 -0.113  0.120 -0.094 -0.105 0.31 1.07   
3185 HD 207832      8.78  0.082  0.078  0.113  0.135 0.54 0.99 2 
3186 HD 208038      8.18 -0.005  0.029 -0.072  0.010 0.50 0.87   
3188 HD 208880      8.45 -0.087  0.001 -0.043 -0.018 0.44 0.99   
3189 HD 209599      8.37 -0.120 -0.006 -0.084 -0.070 0.41 1.01   
3191 HD 210144      7.80  0.086  0.090  0.110  0.113 0.53 1.04   
3196 HD 212733      8.32  0.137  0.139  0.164  0.166 0.53 1.04   
3198 HD 213278      8.06 -0.319 -0.107 -0.200 -0.294 0.33 1.30   
3199 HD 214823      8.06  0.044  0.252  0.043  0.088 0.33 0.94   
3200 HD 215032      8.74  0.109  0.080  0.138  0.123 0.57 1.08   
3201 HD 215049      8.27 -0.082  0.020 -0.004 -0.064 0.43 1.20   
3202 HD 215274      7.99  0.165  0.176  0.167  0.215 0.52 0.94   
3203 HD 215500      7.50 -0.225 -0.156 -0.188 -0.180 0.46 1.03   
3205 HD 215704      7.87  0.103  0.107  0.120  0.152 0.53 0.97   
3206 HD 216520      7.53 -0.152 -0.106 -0.110 -0.111 0.48 1.05   
3208 HD 216191      8.34 -0.012  0.029  0.023  0.016 0.49 1.06   
3211 HIP 113207     8.88  0.211  0.264  0.194  0.214 0.48 1.00   
3216 HD 217850      8.52  0.245  0.293  0.264  0.261 0.48 1.06   
3217 HD 218445      8.84  0.208  0.254  0.207  0.201 0.48 1.06   
3219 BD+37 4784   -99.00 -0.147 -0.006 -0.165 -0.148 0.39 1.01   
3221 HD 219428      8.26  0.109  0.159  0.128  0.146 0.48 1.01   
3222 HD 219498      9.10 -0.097  0.024 -0.100 -0.068 0.41 0.97   
3223 HD 219623      5.58  0.034  0.189  0.077  0.102 0.38 0.99   
3225 HD 219781      8.38  0.114  0.152  0.098  0.120 0.49 1.00   
3226 HD 219828      8.04  0.108  0.225  0.137  0.145 0.41 1.03 1 
3228 HD 220554      7.54 -0.089  0.142 -0.066 -0.113 0.32 1.16   
3230 HD 221504      8.06  0.191  0.235  0.205  0.185 0.49 1.10   
3231 WASP-4        12.50 -0.021 -0.024 -0.011  0.003 0.54 1.02 1 
3232 HD 221822      8.42 -0.320 -0.172 -0.271 -0.305 0.38 1.13   
3233 HD 221851      7.90 -0.071 -0.015 -0.058 -0.045 0.47 1.02   
3234 HD 222038      8.41  0.214  0.268  0.209  0.215 0.47 1.03   
3236 HIP 116838     8.27  0.650  0.632  0.542  0.581 0.56 0.96   
3237 HD 222986      8.81  0.135  0.195  0.147  0.186 0.47 0.96   
3239 HD 240429    -99.00  0.001  0.013  0.011  0.004 0.52 1.06   
3240 HD 240430    -99.00  0.092  0.089  0.192  0.161 0.54 1.13   
3242 HD 224032      8.24  0.385  0.445  0.383  0.439 0.47 0.92   
3244 HD 224619      7.47 -0.160 -0.053 -0.120 -0.124 0.42 1.06   
3245 WASP-8         9.80  0.160  0.163  0.207  0.247 0.53 0.96   
3246 HD 224679      8.35 -0.029  0.141 -0.017 -0.006 0.36 1.02   
3247 HD 224693      8.23  0.175  0.318  0.208  0.241 0.39 0.97 1 
